Finding Safe Zones of policies Markov Decision Processes

Given a policy of a Markov Decision Process, we define a SafeZone as a subset of states, such that most of the policy's trajectories are confined to this subset. The quality of a SafeZone is parameterized by the number of states and the escape probability, i.e., the probability that a random trajectory will leave the subset. SafeZones are especially interesting when they have a small number of states and low escape probability. We study the complexity of finding optimal SafeZones, and show that in general, the problem is computationally hard. Our main result is a bi-criteria approximation learning algorithm with a factor of almost $2$ approximation for both the escape probability and SafeZone size, using a polynomial size sample complexity.

==> figures/21_12_21_safe_zone_MDP.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np \n",
    "import pandas as pd\n",
    "import networkx as nx\n",
    "import numpy as np\n",
    "import seaborn as sns\n",
    "import matplotlib.pyplot as plt\n",
    "from sklearn.feature_extraction import text\n",
    "import string\n",
    "from collections import Counter\n",
    "from sklearn.utils import shuffle\n",
    "import matplotlib.pyplot as plt\n",
    "import time\n",
    "import random\n",
    "import gc\n",
    "import sys\n",
    "from scipy.sparse import csr_matrix\n",
    "from scipy.sparse import csc_matrix\n",
    "import scipy.sparse as sp\n",
    "from itertools import permutations\n",
    "import seaborn as sns\n",
    "import itertools\n",
    "import matplotlib as mpl"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Create Data  "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [],
   "source": [
    "# parameters \n",
    "N = 30\n",
    "p = 0.2\n",
    "H = 300\n",
    "TOTAL_NUMBER_WORDS = N**2 \n",
    "TOTAL_NUMBER_SEN =  2000 \n",
    "start_x = int(N/2)\n",
    "start_y = 0\n",
    "end_x = start_x\n",
    "end_y = N-1 \n",
    "cur_randomness = 0"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [],
   "source": [
    "np.random.seed(0)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [],
   "source": [
    "# data structures\n",
    "VOCABULARY = list(itertools.product(list(range(N)), repeat=2)) # all states\n",
    "VOCABULARY_MAP = dict((y,x) for x,y in enumerate(VOCABULARY))  # map each state to a scalar \n",
    "TOTAL_NUMBER_WORDS = len(VOCABULARY) \n",
    "randomness = np.random.binomial(1, p, 100000000)        # for computational reasons, all randomness is chosen here "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [],
   "source": [
    "def limit(x):\n",
    "    if x >= N: return N-1\n",
    "    if x<0: return 0 \n",
    "    return x"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [],
   "source": [
    "def go_up(x, y, mid, cur_randomness, verbose = False):\n",
    "    # with some probability go further then mid \n",
    "    if randomness[cur_randomness]:\n",
    "        if verbose:\n",
    "            print('noisy up')\n",
    "        x = x + (x>=mid) - (x<mid)\n",
    "    else:\n",
    "        y += 1\n",
    "    cur_randomness+=1\n",
    "    return limit(x),limit(y), cur_randomness"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {},
   "outputs": [],
   "source": [
    "def go_right(x, y, cur_randomness, verbose = False):\n",
    "    # with some probability go further then mid \n",
    "    if randomness[cur_randomness]:\n",
    "        if verbose:\n",
    "            print('noisy right')\n",
    "        x = x - 1\n",
    "    else: \n",
    "        x = x + 1\n",
    "    cur_randomness+=1\n",
    "    return limit(x),limit(y), cur_randomness"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {},
   "outputs": [],
   "source": [
    "def go_left(x, y, cur_randomness, verbose = False):\n",
    "    # with some probability go further than mid \n",
    "    if randomness[cur_randomness]:\n",
    "        if verbose:\n",
    "            print('noisy left')\n",
    "        x = x + 1\n",
    "    else:\n",
    "        x = x - 1\n",
    "    cur_randomness+=1    \n",
    "    return limit(x),limit(y), cur_randomness"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "metadata": {},
   "outputs": [],
   "source": [
    "def create_data(start_x, start_y, end_x, end_y, cur_randomness):\n",
    "    # start_x, start_y: initial state \n",
    "    # end_x, end_y: goal state \n",
    "    data = np.zeros((N, N)) # number of visits in each state \n",
    "    ALL_SEN = np.empty(TOTAL_NUMBER_SEN, dtype=list)\n",
    "\n",
    "    for i in range(TOTAL_NUMBER_SEN):\n",
    "        print(\"%d/%d\" % (i, TOTAL_NUMBER_SEN))\n",
    "        ALL_SEN[i] = []\n",
    "        t = 0 \n",
    "        cur_x = start_x\n",
    "        cur_y = start_y\n",
    "        data[cur_x, cur_y] += 1\n",
    "        ALL_SEN[i].append(VOCABULARY_MAP[(cur_x,cur_y)])\n",
    "        while (cur_x != end_x or cur_y != end_y) and t < H-1:\n",
    "            t+=1\n",
    "            if cur_y < end_y:\n",
    "                cur_x, cur_y, cur_randomness = go_up(cur_x,cur_y,start_x, cur_randomness)\n",
    "            else:\n",
    "                if cur_x < end_x-1:\n",
    "                    cur_x, cur_y, cur_randomness = go_right(cur_x,cur_y, cur_randomness)\n",
    "                else:\n",
    "                    cur_x, cur_y, cur_randomness = go_left(cur_x,cur_y, cur_randomness)\n",
    "            data[cur_x, cur_y] += 1\n",
    "            ALL_SEN[i].append(VOCABULARY_MAP[(cur_x,cur_y)])\n",
    "    return data, ALL_SEN, cur_randomness"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0/2000\n",
      "1/2000\n",
      "2/2000\n",
      "3/2000\n",
      "4/2000\n",
      "5/2000\n",
      "6/2000\n",
      "7/2000\n",
      "8/2000\n",
      "9/2000\n",
      "10/2000\n",
      "11/2000\n",
      "12/2000\n",
      "13/2000\n",
      "14/2000\n",
      "15/2000\n",
      "16/2000\n",
      "17/2000\n",
      "18/2000\n",
      "19/2000\n",
      "20/2000\n",
      "21/2000\n",
      "22/2000\n",
      "23/2000\n",
      "24/2000\n",
      "25/2000\n",
      "26/2000\n",
      "27/2000\n",
      "28/2000\n",
      "29/2000\n",
      "30/2000\n",
      "31/2000\n",
      "32/2000\n",
      "33/2000\n",
      "34/2000\n",
      "35/2000\n",
      "36/2000\n",
      "37/2000\n",
      "38/2000\n",
      "39/2000\n",
      "40/2000\n",
      "41/2000\n",
      "42/2000\n",
      "43/2000\n",
      "44/2000\n",
      "45/2000\n",
      "46/2000\n",
      "47/2000\n",
      "48/2000\n",
      "49/2000\n",
      "50/2000\n",
      "51/2000\n",
      "52/2000\n",
      "53/2000\n",
      "54/2000\n",
      "55/2000\n",
      "56/2000\n",
      "57/2000\n",
      "58/2000\n",
      "59/2000\n",
      "60/2000\n",
      "61/2000\n",
      "62/2000\n",
      "63/2000\n",
      "64/2000\n",
      "65/2000\n",
      "66/2000\n",
      "67/2000\n",
      "68/2000\n",
      "69/2000\n",
      "70/2000\n",
      "71/2000\n",
      "72/2000\n",
      "73/2000\n",
      "74/2000\n",
      "75/2000\n",
      "76/2000\n",
      "77/2000\n",
      "78/2000\n",
      "79/2000\n",
      "80/2000\n",
      "81/2000\n",
      "82/2000\n",
      "83/2000\n",
      "84/2000\n",
      "85/2000\n",
      "86/2000\n",
      "87/2000\n",
      "88/2000\n",
      "89/2000\n",
      "90/2000\n",
      "91/2000\n",
      "92/2000\n",
      "93/2000\n",
      "94/2000\n",
      "95/2000\n",
      "96/2000\n",
      "97/2000\n",
      "98/2000\n",
      "99/2000\n",
      "100/2000\n",
      "101/2000\n",
      "102/2000\n",
      "103/2000\n",
      "104/2000\n",
      "105/2000\n",
      "106/2000\n",
      "107/2000\n",
      "108/2000\n",
      "109/2000\n",
      "110/2000\n",
      "111/2000\n",
      "112/2000\n",
      "113/2000\n",
      "114/2000\n",
      "115/2000\n",
      "116/2000\n",
      "117/2000\n",
      "118/2000\n",
      "119/2000\n",
      "120/2000\n",
      "121/2000\n",
      "122/2000\n",
      "123/2000\n",
      "124/2000\n",
      "125/2000\n",
      "126/2000\n",
      "127/2000\n",
      "128/2000\n",
      "129/2000\n",
      "130/2000\n",
      "131/2000\n",
      "132/2000\n",
      "133/2000\n",
      "134/2000\n",
      "135/2000\n",
      "136/2000\n",
      "137/2000\n",
      "138/2000\n",
      "139/2000\n",
      "140/2000\n",
      "141/2000\n",
      "142/2000\n",
      "143/2000\n",
      "144/2000\n",
      "145/2000\n",
      "146/2000\n",
      "147/2000\n",
      "148/2000\n",
      "149/2000\n",
      "150/2000\n",
      "151/2000\n",
      "152/2000\n",
      "153/2000\n",
      "154/2000\n",
      "155/2000\n",
      "156/2000\n",
      "157/2000\n",
      "158/2000\n",
      "159/2000\n",
      "160/2000\n",
      "161/2000\n",
      "162/2000\n",
      "163/2000\n",
      "164/2000\n",
      "165/2000\n",
      "166/2000\n",
      "167/2000\n",
      "168/2000\n",
      "169/2000\n",
      "170/2000\n",
      "171/2000\n",
      "172/2000\n",
      "173/2000\n",
      "174/2000\n",
      "175/2000\n",
      "176/2000\n",
      "177/2000\n",
      "178/2000\n",
      "179/2000\n",
      "180/2000\n",
      "181/2000\n",
      "182/2000\n",
      "183/2000\n",
      "184/2000\n",
      "185/2000\n",
      "186/2000\n",
      "187/2000\n",
      "188/2000\n",
      "189/2000\n",
      "190/2000\n",
      "191/2000\n",
      "192/2000\n",
      "193/2000\n",
      "194/2000\n",
      "195/2000\n",
      "196/2000\n",
      "197/2000\n",
      "198/2000\n",
      "199/2000\n",
      "200/2000\n",
      "201/2000\n",
      "202/2000\n",
      "203/2000\n",
      "204/2000\n",
      "205/2000\n",
      "206/2000\n",
      "207/2000\n",
      "208/2000\n",
      "209/2000\n",
      "210/2000\n",
      "211/2000\n",
      "212/2000\n",
      "213/2000\n",
      "214/2000\n",
      "215/2000\n",
      "216/2000\n",
      "217/2000\n",
      "218/2000\n",
      "219/2000\n",
      "220/2000\n",
      "221/2000\n",
      "222/2000\n",
      "223/2000\n",
      "224/2000\n",
      "225/2000\n",
      "226/2000\n",
      "227/2000\n",
      "228/2000\n",
      "229/2000\n",
      "230/2000\n",
      "231/2000\n",
      "232/2000\n",
      "233/2000\n",
      "234/2000\n",
      "235/2000\n",
      "236/2000\n",
      "237/2000\n",
      "238/2000\n",
      "239/2000\n",
      "240/2000\n",
      "241/2000\n",
      "242/2000\n",
      "243/2000\n",
      "244/2000\n",
      "245/2000\n",
      "246/2000\n",
      "247/2000\n",
      "248/2000\n",
      "249/2000\n",
      "250/2000\n",
      "251/2000\n",
      "252/2000\n",
      "253/2000\n",
      "254/2000\n",
      "255/2000\n",
      "256/2000\n",
      "257/2000\n",
      "258/2000\n",
      "259/2000\n",
      "260/2000\n",
      "261/2000\n",
      "262/2000\n",
      "263/2000\n",
      "264/2000\n",
      "265/2000\n",
      "266/2000\n",
      "267/2000\n",
      "268/2000\n",
      "269/2000\n",
      "270/2000\n",
      "271/2000\n",
      "272/2000\n",
      "273/2000\n",
      "274/2000\n",
      "275/2000\n",
      "276/2000\n",
      "277/2000\n",
      "278/2000\n",
      "279/2000\n",
      "280/2000\n",
      "281/2000\n",
      "282/2000\n",
      "283/2000\n",
      "284/2000\n",
      "285/2000\n",
      "286/2000\n",
      "287/2000\n",
      "288/2000\n",
      "289/2000\n",
      "290/2000\n",
      "291/2000\n",
      "292/2000\n",
      "293/2000\n",
      "294/2000\n",
      "295/2000\n",
      "296/2000\n",
      "297/2000\n",
      "298/2000\n",
      "299/2000\n",
      "300/2000\n",
      "301/2000\n",
      "302/2000\n",
      "303/2000\n",
      "304/2000\n",
      "305/2000\n",
      "306/2000\n",
      "307/2000\n",
      "308/2000\n",
      "309/2000\n",
      "310/2000\n",
      "311/2000\n",
      "312/2000\n",
      "313/2000\n",
      "314/2000\n",
      "315/2000\n",
      "316/2000\n",
      "317/2000\n",
      "318/2000\n",
      "319/2000\n",
      "320/2000\n",
      "321/2000\n",
      "322/2000\n",
      "323/2000\n",
      "324/2000\n",
      "325/2000\n",
      "326/2000\n",
      "327/2000\n",
      "328/2000\n",
      "329/2000\n",
      "330/2000\n",
      "331/2000\n",
      "332/2000\n",
      "333/2000\n",
      "334/2000\n",
      "335/2000\n",
      "336/2000\n",
      "337/2000\n",
      "338/2000\n",
      "339/2000\n",
      "340/2000\n",
      "341/2000\n",
      "342/2000\n",
      "343/2000\n",
      "344/2000\n",
      "345/2000\n",
      "346/2000\n",
      "347/2000\n",
      "348/2000\n",
      "349/2000\n",
      "350/2000\n",
      "351/2000\n",
      "352/2000\n",
      "353/2000\n",
      "354/2000\n",
      "355/2000\n",
      "356/2000\n",
      "357/2000\n",
      "358/2000\n",
      "359/2000\n",
      "360/2000\n",
      "361/2000\n",
      "362/2000\n",
      "363/2000\n",
      "364/2000\n",
      "365/2000\n",
      "366/2000\n",
      "367/2000\n",
      "368/2000\n",
      "369/2000\n",
      "370/2000\n",
      "371/2000\n",
      "372/2000\n",
      "373/2000\n",
      "374/2000\n",
      "375/2000\n",
      "376/2000\n",
      "377/2000\n",
      "378/2000\n",
      "379/2000\n",
      "380/2000\n",
      "381/2000\n",
      "382/2000\n",
      "383/2000\n",
      "384/2000\n",
      "385/2000\n",
      "386/2000\n",
      "387/2000\n",
      "388/2000\n",
      "389/2000\n",
      "390/2000\n",
      "391/2000\n",
      "392/2000\n",
      "393/2000\n",
      "394/2000\n",
      "395/2000\n",
      "396/2000\n",
      "397/2000\n",
      "398/2000\n",
      "399/2000\n",
      "400/2000\n",
      "401/2000\n",
      "402/2000\n",
      "403/2000\n",
      "404/2000\n",
      "405/2000\n",
      "406/2000\n",
      "407/2000\n",
      "408/2000\n",
      "409/2000\n",
      "410/2000\n",
      "411/2000\n",
      "412/2000\n",
      "413/2000\n",
      "414/2000\n",
      "415/2000\n",
      "416/2000\n",
      "417/2000\n",
      "418/2000\n",
      "419/2000\n",
      "420/2000\n",
      "421/2000\n",
      "422/2000\n",
      "423/2000\n",
      "424/2000\n",
      "425/2000\n",
      "426/2000\n",
      "427/2000\n",
      "428/2000\n",
      "429/2000\n",
      "430/2000\n",
      "431/2000\n",
      "432/2000\n",
      "433/2000\n",
      "434/2000\n",
      "435/2000\n",
      "436/2000\n",
      "437/2000\n",
      "438/2000\n",
      "439/2000\n",
      "440/2000\n",
      "441/2000\n",
      "442/2000\n",
      "443/2000\n",
      "444/2000\n",
      "445/2000\n",
      "446/2000\n",
      "447/2000\n",
      "448/2000\n",
      "449/2000\n",
      "450/2000\n",
      "451/2000\n",
      "452/2000\n",
      "453/2000\n",
      "454/2000\n",
      "455/2000\n",
      "456/2000\n",
      "457/2000\n",
      "458/2000\n",
      "459/2000\n",
      "460/2000\n",
      "461/2000\n",
      "462/2000\n",
      "463/2000\n",
      "464/2000\n",
      "465/2000\n",
      "466/2000\n",
      "467/2000\n",
      "468/2000\n",
      "469/2000\n",
      "470/2000\n",
      "471/2000\n",
      "472/2000\n",
      "473/2000\n",
      "474/2000\n",
      "475/2000\n",
      "476/2000\n",
      "477/2000\n",
      "478/2000\n",
      "479/2000\n",
      "480/2000\n",
      "481/2000\n",
      "482/2000\n",
      "483/2000\n",
      "484/2000\n",
      "485/2000\n",
      "486/2000\n",
      "487/2000\n",
      "488/2000\n",
      "489/2000\n",
      "490/2000\n",
      "491/2000\n",
      "492/2000\n",
      "493/2000\n",
      "494/2000\n",
      "495/2000\n",
      "496/2000\n",
      "497/2000\n",
      "498/2000\n",
      "499/2000\n",
      "500/2000\n",
      "501/2000\n",
      "502/2000\n",
      "503/2000\n",
      "504/2000\n",
      "505/2000\n",
      "506/2000\n",
      "507/2000\n",
      "508/2000\n",
      "509/2000\n",
      "510/2000\n",
      "511/2000\n",
      "512/2000\n",
      "513/2000\n",
      "514/2000\n",
      "515/2000\n",
      "516/2000\n",
      "517/2000\n",
      "518/2000\n",
      "519/2000\n",
      "520/2000\n",
      "521/2000\n",
      "522/2000\n",
      "523/2000\n",
      "524/2000\n",
      "525/2000\n",
      "526/2000\n",
      "527/2000\n",
      "528/2000\n",
      "529/2000\n",
      "530/2000\n",
      "531/2000\n",
      "532/2000\n",
      "533/2000\n",
      "534/2000\n",
      "535/2000\n",
      "536/2000\n",
      "537/2000\n",
      "538/2000\n",
      "539/2000\n",
      "540/2000\n",
      "541/2000\n",
      "542/2000\n",
      "543/2000\n",
      "544/2000\n",
      "545/2000\n",
      "546/2000\n",
      "547/2000\n",
      "548/2000\n",
      "549/2000\n",
      "550/2000\n",
      "551/2000\n",
      "552/2000\n",
      "553/2000\n",
      "554/2000\n",
      "555/2000\n",
      "556/2000\n",
      "557/2000\n",
      "558/2000\n",
      "559/2000\n",
      "560/2000\n",
      "561/2000\n",
      "562/2000\n",
      "563/2000\n",
      "564/2000\n",
      "565/2000\n",
      "566/2000\n",
      "567/2000\n",
      "568/2000\n",
      "569/2000\n",
      "570/2000\n",
      "571/2000\n",
      "572/2000\n",
      "573/2000\n",
      "574/2000\n",
      "575/2000\n",
      "576/2000\n",
      "577/2000\n",
      "578/2000\n",
      "579/2000\n",
      "580/2000\n",
      "581/2000\n",
      "582/2000\n",
      "583/2000\n",
      "584/2000\n",
      "585/2000\n",
      "586/2000\n",
      "587/2000\n",
      "588/2000\n",
      "589/2000\n",
      "590/2000\n",
      "591/2000\n",
      "592/2000\n",
      "593/2000\n",
      "594/2000\n",
      "595/2000\n",
      "596/2000\n",
      "597/2000\n",
      "598/2000\n",
      "599/2000\n",
      "600/2000\n",
      "601/2000\n",
      "602/2000\n",
      "603/2000\n",
      "604/2000\n",
      "605/2000\n",
      "606/2000\n",
      "607/2000\n",
      "608/2000\n",
      "609/2000\n",
      "610/2000\n",
      "611/2000\n",
      "612/2000\n",
      "613/2000\n",
      "614/2000\n",
      "615/2000\n",
      "616/2000\n",
      "617/2000\n",
      "618/2000\n",
      "619/2000\n",
      "620/2000\n",
      "621/2000\n",
      "622/2000\n",
      "623/2000\n",
      "624/2000\n",
      "625/2000\n",
      "626/2000\n",
      "627/2000\n",
      "628/2000\n",
      "629/2000\n",
      "630/2000\n",
      "631/2000\n",
      "632/2000\n",
      "633/2000\n",
      "634/2000\n",
      "635/2000\n",
      "636/2000\n",
      "637/2000\n",
      "638/2000\n",
      "639/2000\n",
      "640/2000\n",
      "641/2000\n",
      "642/2000\n",
      "643/2000\n",
      "644/2000\n",
      "645/2000\n",
      "646/2000\n",
      "647/2000\n",
      "648/2000\n",
      "649/2000\n",
      "650/2000\n",
      "651/2000\n",
      "652/2000\n",
      "653/2000\n",
      "654/2000\n",
      "655/2000\n",
      "656/2000\n",
      "657/2000\n",
      "658/2000\n",
      "659/2000\n",
      "660/2000\n",
      "661/2000\n",
      "662/2000\n",
      "663/2000\n",
      "664/2000\n",
      "665/2000\n",
      "666/2000\n",
      "667/2000\n",
      "668/2000\n",
      "669/2000\n",
      "670/2000\n",
      "671/2000\n",
      "672/2000\n",
      "673/2000\n",
      "674/2000\n",
      "675/2000\n",
      "676/2000\n",
      "677/2000\n",
      "678/2000\n",
      "679/2000\n",
      "680/2000\n",
      "681/2000\n",
      "682/2000\n",
      "683/2000\n",
      "684/2000\n",
      "685/2000\n",
      "686/2000\n",
      "687/2000\n",
      "688/2000\n",
      "689/2000\n",
      "690/2000\n",
      "691/2000\n",
      "692/2000\n",
      "693/2000\n",
      "694/2000\n",
      "695/2000\n",
      "696/2000\n",
      "697/2000\n",
      "698/2000\n",
      "699/2000\n",
      "700/2000\n",
      "701/2000\n",
      "702/2000\n",
      "703/2000\n",
      "704/2000\n",
      "705/2000\n",
      "706/2000\n",
      "707/2000\n",
      "708/2000\n",
      "709/2000\n",
      "710/2000\n",
      "711/2000\n",
      "712/2000\n",
      "713/2000\n",
      "714/2000\n",
      "715/2000\n",
      "716/2000\n",
      "717/2000\n",
      "718/2000\n",
      "719/2000\n",
      "720/2000\n",
      "721/2000\n",
      "722/2000\n",
      "723/2000\n",
      "724/2000\n",
      "725/2000\n",
      "726/2000\n",
      "727/2000\n",
      "728/2000\n",
      "729/2000\n",
      "730/2000\n",
      "731/2000\n",
      "732/2000\n",
      "733/2000\n",
      "734/2000\n",
      "735/2000\n",
      "736/2000\n",
      "737/2000\n",
      "738/2000\n",
      "739/2000\n",
      "740/2000\n",
      "741/2000\n",
      "742/2000\n",
      "743/2000\n",
      "744/2000\n",
      "745/2000\n",
      "746/2000\n",
      "747/2000\n",
      "748/2000\n",
      "749/2000\n",
      "750/2000\n",
      "751/2000\n",
      "752/2000\n",
      "753/2000\n",
      "754/2000\n",
      "755/2000\n",
      "756/2000\n",
      "757/2000\n",
      "758/2000\n",
      "759/2000\n",
      "760/2000\n",
      "761/2000\n",
      "762/2000\n",
      "763/2000\n",
      "764/2000\n",
      "765/2000\n",
      "766/2000\n",
      "767/2000\n",
      "768/2000\n",
      "769/2000\n",
      "770/2000\n",
      "771/2000\n",
      "772/2000\n",
      "773/2000\n",
      "774/2000\n",
      "775/2000\n",
      "776/2000\n",
      "777/2000\n",
      "778/2000\n",
      "779/2000\n",
      "780/2000\n",
      "781/2000\n",
      "782/2000\n",
      "783/2000\n",
      "784/2000\n",
      "785/2000\n",
      "786/2000\n",
      "787/2000\n",
      "788/2000\n",
      "789/2000\n",
      "790/2000\n",
      "791/2000\n",
      "792/2000\n",
      "793/2000\n",
      "794/2000\n",
      "795/2000\n",
      "796/2000\n",
      "797/2000\n",
      "798/2000\n",
      "799/2000\n",
      "800/2000\n",
      "801/2000\n",
      "802/2000\n",
      "803/2000\n",
      "804/2000\n",
      "805/2000\n",
      "806/2000\n",
      "807/2000\n",
      "808/2000\n",
      "809/2000\n",
      "810/2000\n",
      "811/2000\n",
      "812/2000\n",
      "813/2000\n",
      "814/2000\n",
      "815/2000\n",
      "816/2000\n",
      "817/2000\n",
      "818/2000\n",
      "819/2000\n",
      "820/2000\n",
      "821/2000\n",
      "822/2000\n",
      "823/2000\n",
      "824/2000\n",
      "825/2000\n",
      "826/2000\n",
      "827/2000\n",
      "828/2000\n",
      "829/2000\n",
      "830/2000\n",
      "831/2000\n",
      "832/2000\n",
      "833/2000\n",
      "834/2000\n",
      "835/2000\n",
      "836/2000\n",
      "837/2000\n",
      "838/2000\n",
      "839/2000\n",
      "840/2000\n",
      "841/2000\n",
      "842/2000\n",
      "843/2000\n",
      "844/2000\n",
      "845/2000\n",
      "846/2000\n",
      "847/2000\n",
      "848/2000\n",
      "849/2000\n",
      "850/2000\n",
      "851/2000\n",
      "852/2000\n",
      "853/2000\n",
      "854/2000\n",
      "855/2000\n",
      "856/2000\n",
      "857/2000\n",
      "858/2000\n",
      "859/2000\n",
      "860/2000\n",
      "861/2000\n",
      "862/2000\n",
      "863/2000\n",
      "864/2000\n",
      "865/2000\n",
      "866/2000\n",
      "867/2000\n",
      "868/2000\n",
      "869/2000\n",
      "870/2000\n",
      "871/2000\n",
      "872/2000\n",
      "873/2000\n",
      "874/2000\n",
      "875/2000\n",
      "876/2000\n",
      "877/2000\n",
      "878/2000\n",
      "879/2000\n",
      "880/2000\n",
      "881/2000\n",
      "882/2000\n",
      "883/2000\n",
      "884/2000\n",
      "885/2000\n",
      "886/2000\n",
      "887/2000\n",
      "888/2000\n",
      "889/2000\n",
      "890/2000\n",
      "891/2000\n",
      "892/2000\n",
      "893/2000\n",
      "894/2000\n",
      "895/2000\n",
      "896/2000\n",
      "897/2000\n",
      "898/2000\n",
      "899/2000\n",
      "900/2000\n",
      "901/2000\n",
      "902/2000\n",
      "903/2000\n",
      "904/2000\n",
      "905/2000\n",
      "906/2000\n",
      "907/2000\n",
      "908/2000\n",
      "909/2000\n",
      "910/2000\n",
      "911/2000\n",
      "912/2000\n",
      "913/2000\n",
      "914/2000\n",
      "915/2000\n",
      "916/2000\n",
      "917/2000\n",
      "918/2000\n",
      "919/2000\n",
      "920/2000\n",
      "921/2000\n",
      "922/2000\n",
      "923/2000\n",
      "924/2000\n",
      "925/2000\n",
      "926/2000\n",
      "927/2000\n",
      "928/2000\n",
      "929/2000\n",
      "930/2000\n",
      "931/2000\n",
      "932/2000\n",
      "933/2000\n",
      "934/2000\n",
      "935/2000\n",
      "936/2000\n",
      "937/2000\n",
      "938/2000\n",
      "939/2000\n",
      "940/2000\n",
      "941/2000\n",
      "942/2000\n",
      "943/2000\n",
      "944/2000\n",
      "945/2000\n",
      "946/2000\n",
      "947/2000\n",
      "948/2000\n",
      "949/2000\n",
      "950/2000\n",
      "951/2000\n",
      "952/2000\n",
      "953/2000\n",
      "954/2000\n",
      "955/2000\n",
      "956/2000\n",
      "957/2000\n",
      "958/2000\n",
      "959/2000\n",
      "960/2000\n",
      "961/2000\n",
      "962/2000\n",
      "963/2000\n",
      "964/2000\n",
      "965/2000\n",
      "966/2000\n",
      "967/2000\n",
      "968/2000\n",
      "969/2000\n",
      "970/2000\n",
      "971/2000\n",
      "972/2000\n",
      "973/2000\n",
      "974/2000\n",
      "975/2000\n",
      "976/2000\n",
      "977/2000\n",
      "978/2000\n",
      "979/2000\n",
      "980/2000\n",
      "981/2000\n",
      "982/2000\n",
      "983/2000\n",
      "984/2000\n",
      "985/2000\n",
      "986/2000\n",
      "987/2000\n",
      "988/2000\n",
      "989/2000\n",
      "990/2000\n",
      "991/2000\n",
      "992/2000\n",
      "993/2000\n",
      "994/2000\n",
      "995/2000\n",
      "996/2000\n",
      "997/2000\n",
      "998/2000\n",
      "999/2000\n",
      "1000/2000\n",
      "1001/2000\n",
      "1002/2000\n",
      "1003/2000\n",
      "1004/2000\n",
      "1005/2000\n",
      "1006/2000\n",
      "1007/2000\n",
      "1008/2000\n",
      "1009/2000\n",
      "1010/2000\n",
      "1011/2000\n",
      "1012/2000\n",
      "1013/2000\n",
      "1014/2000\n",
      "1015/2000\n",
      "1016/2000\n",
      "1017/2000\n",
      "1018/2000\n",
      "1019/2000\n",
      "1020/2000\n",
      "1021/2000\n",
      "1022/2000\n",
      "1023/2000\n",
      "1024/2000\n",
      "1025/2000\n",
      "1026/2000\n",
      "1027/2000\n",
      "1028/2000\n",
      "1029/2000\n",
      "1030/2000\n",
      "1031/2000\n",
      "1032/2000\n",
      "1033/2000\n",
      "1034/2000\n",
      "1035/2000\n",
      "1036/2000\n",
      "1037/2000\n",
      "1038/2000\n",
      "1039/2000\n",
      "1040/2000\n",
      "1041/2000\n",
      "1042/2000\n",
      "1043/2000\n",
      "1044/2000\n",
      "1045/2000\n",
      "1046/2000\n",
      "1047/2000\n",
      "1048/2000\n",
      "1049/2000\n",
      "1050/2000\n",
      "1051/2000\n",
      "1052/2000\n",
      "1053/2000\n",
      "1054/2000\n",
      "1055/2000\n",
      "1056/2000\n",
      "1057/2000\n",
      "1058/2000\n",
      "1059/2000\n",
      "1060/2000\n",
      "1061/2000\n",
      "1062/2000\n",
      "1063/2000\n",
      "1064/2000\n",
      "1065/2000\n",
      "1066/2000\n",
      "1067/2000\n",
      "1068/2000\n",
      "1069/2000\n",
      "1070/2000\n",
      "1071/2000\n",
      "1072/2000\n",
      "1073/2000\n",
      "1074/2000\n",
      "1075/2000\n",
      "1076/2000\n",
      "1077/2000\n",
      "1078/2000\n",
      "1079/2000\n",
      "1080/2000\n",
      "1081/2000\n",
      "1082/2000\n",
      "1083/2000\n",
      "1084/2000\n",
      "1085/2000\n",
      "1086/2000\n",
      "1087/2000\n",
      "1088/2000\n",
      "1089/2000\n",
      "1090/2000\n",
      "1091/2000\n",
      "1092/2000\n",
      "1093/2000\n",
      "1094/2000\n",
      "1095/2000\n",
      "1096/2000\n",
      "1097/2000\n",
      "1098/2000\n",
      "1099/2000\n",
      "1100/2000\n",
      "1101/2000\n",
      "1102/2000\n",
      "1103/2000\n",
      "1104/2000\n",
      "1105/2000\n",
      "1106/2000\n",
      "1107/2000\n",
      "1108/2000\n",
      "1109/2000\n",
      "1110/2000\n",
      "1111/2000\n",
      "1112/2000\n",
      "1113/2000\n",
      "1114/2000\n",
      "1115/2000\n",
      "1116/2000\n",
      "1117/2000\n",
      "1118/2000\n",
      "1119/2000\n",
      "1120/2000\n",
      "1121/2000\n",
      "1122/2000\n",
      "1123/2000\n",
      "1124/2000\n",
      "1125/2000\n",
      "1126/2000\n",
      "1127/2000\n",
      "1128/2000\n",
      "1129/2000\n",
      "1130/2000\n",
      "1131/2000\n",
      "1132/2000\n",
      "1133/2000\n",
      "1134/2000\n",
      "1135/2000\n",
      "1136/2000\n",
      "1137/2000\n",
      "1138/2000\n",
      "1139/2000\n",
      "1140/2000\n",
      "1141/2000\n",
      "1142/2000\n",
      "1143/2000\n",
      "1144/2000\n",
      "1145/2000\n",
      "1146/2000\n",
      "1147/2000\n",
      "1148/2000\n",
      "1149/2000\n",
      "1150/2000\n",
      "1151/2000\n",
      "1152/2000\n",
      "1153/2000\n",
      "1154/2000\n",
      "1155/2000\n",
      "1156/2000\n",
      "1157/2000\n",
      "1158/2000\n",
      "1159/2000\n",
      "1160/2000\n",
      "1161/2000\n",
      "1162/2000\n",
      "1163/2000\n",
      "1164/2000\n",
      "1165/2000\n",
      "1166/2000\n",
      "1167/2000\n",
      "1168/2000\n",
      "1169/2000\n",
      "1170/2000\n",
      "1171/2000\n",
      "1172/2000\n",
      "1173/2000\n",
      "1174/2000\n",
      "1175/2000\n",
      "1176/2000\n",
      "1177/2000\n",
      "1178/2000\n",
      "1179/2000\n",
      "1180/2000\n",
      "1181/2000\n",
      "1182/2000\n",
      "1183/2000\n",
      "1184/2000\n",
      "1185/2000\n",
      "1186/2000\n",
      "1187/2000\n",
      "1188/2000\n",
      "1189/2000\n",
      "1190/2000\n",
      "1191/2000\n",
      "1192/2000\n",
      "1193/2000\n",
      "1194/2000\n",
      "1195/2000\n",
      "1196/2000\n",
      "1197/2000\n",
      "1198/2000\n",
      "1199/2000\n",
      "1200/2000\n",
      "1201/2000\n",
      "1202/2000\n",
      "1203/2000\n",
      "1204/2000\n",
      "1205/2000\n",
      "1206/2000\n",
      "1207/2000\n",
      "1208/2000\n",
      "1209/2000\n",
      "1210/2000\n",
      "1211/2000\n",
      "1212/2000\n",
      "1213/2000\n",
      "1214/2000\n",
      "1215/2000\n",
      "1216/2000\n",
      "1217/2000\n",
      "1218/2000\n",
      "1219/2000\n",
      "1220/2000\n",
      "1221/2000\n",
      "1222/2000\n",
      "1223/2000\n",
      "1224/2000\n",
      "1225/2000\n",
      "1226/2000\n",
      "1227/2000\n",
      "1228/2000\n",
      "1229/2000\n",
      "1230/2000\n",
      "1231/2000\n",
      "1232/2000\n",
      "1233/2000\n",
      "1234/2000\n",
      "1235/2000\n",
      "1236/2000\n",
      "1237/2000\n",
      "1238/2000\n",
      "1239/2000\n",
      "1240/2000\n",
      "1241/2000\n",
      "1242/2000\n",
      "1243/2000\n",
      "1244/2000\n",
      "1245/2000\n",
      "1246/2000\n",
      "1247/2000\n",
      "1248/2000\n",
      "1249/2000\n",
      "1250/2000\n",
      "1251/2000\n",
      "1252/2000\n",
      "1253/2000\n",
      "1254/2000\n",
      "1255/2000\n",
      "1256/2000\n",
      "1257/2000\n",
      "1258/2000\n",
      "1259/2000\n",
      "1260/2000\n",
      "1261/2000\n",
      "1262/2000\n",
      "1263/2000\n",
      "1264/2000\n",
      "1265/2000\n",
      "1266/2000\n",
      "1267/2000\n",
      "1268/2000\n",
      "1269/2000\n",
      "1270/2000\n",
      "1271/2000\n",
      "1272/2000\n",
      "1273/2000\n",
      "1274/2000\n",
      "1275/2000\n",
      "1276/2000\n",
      "1277/2000\n",
      "1278/2000\n",
      "1279/2000\n",
      "1280/2000\n",
      "1281/2000\n",
      "1282/2000\n",
      "1283/2000\n",
      "1284/2000\n",
      "1285/2000\n",
      "1286/2000\n",
      "1287/2000\n",
      "1288/2000\n",
      "1289/2000\n",
      "1290/2000\n",
      "1291/2000\n",
      "1292/2000\n",
      "1293/2000\n",
      "1294/2000\n",
      "1295/2000\n",
      "1296/2000\n",
      "1297/2000\n",
      "1298/2000\n",
      "1299/2000\n",
      "1300/2000\n",
      "1301/2000\n",
      "1302/2000\n",
      "1303/2000\n",
      "1304/2000\n",
      "1305/2000\n",
      "1306/2000\n",
      "1307/2000\n",
      "1308/2000\n",
      "1309/2000\n",
      "1310/2000\n",
      "1311/2000\n",
      "1312/2000\n",
      "1313/2000\n",
      "1314/2000\n",
      "1315/2000\n",
      "1316/2000\n",
      "1317/2000\n",
      "1318/2000\n",
      "1319/2000\n",
      "1320/2000\n",
      "1321/2000\n",
      "1322/2000\n",
      "1323/2000\n",
      "1324/2000\n",
      "1325/2000\n",
      "1326/2000\n",
      "1327/2000\n",
      "1328/2000\n",
      "1329/2000\n",
      "1330/2000\n",
      "1331/2000\n",
      "1332/2000\n",
      "1333/2000\n",
      "1334/2000\n",
      "1335/2000\n",
      "1336/2000\n",
      "1337/2000\n",
      "1338/2000\n",
      "1339/2000\n",
      "1340/2000\n",
      "1341/2000\n",
      "1342/2000\n",
      "1343/2000\n",
      "1344/2000\n",
      "1345/2000\n",
      "1346/2000\n",
      "1347/2000\n",
      "1348/2000\n",
      "1349/2000\n",
      "1350/2000\n",
      "1351/2000\n",
      "1352/2000\n",
      "1353/2000\n",
      "1354/2000\n",
      "1355/2000\n",
      "1356/2000\n",
      "1357/2000\n",
      "1358/2000\n",
      "1359/2000\n",
      "1360/2000\n",
      "1361/2000\n",
      "1362/2000\n",
      "1363/2000\n",
      "1364/2000\n",
      "1365/2000\n",
      "1366/2000\n",
      "1367/2000\n",
      "1368/2000\n",
      "1369/2000\n",
      "1370/2000\n",
      "1371/2000\n",
      "1372/2000\n",
      "1373/2000\n",
      "1374/2000\n",
      "1375/2000\n",
      "1376/2000\n",
      "1377/2000\n",
      "1378/2000\n",
      "1379/2000\n",
      "1380/2000\n",
      "1381/2000\n",
      "1382/2000\n",
      "1383/2000\n",
      "1384/2000\n",
      "1385/2000\n",
      "1386/2000\n",
      "1387/2000\n",
      "1388/2000\n",
      "1389/2000\n",
      "1390/2000\n",
      "1391/2000\n",
      "1392/2000\n",
      "1393/2000\n",
      "1394/2000\n",
      "1395/2000\n",
      "1396/2000\n",
      "1397/2000\n",
      "1398/2000\n",
      "1399/2000\n",
      "1400/2000\n",
      "1401/2000\n",
      "1402/2000\n",
      "1403/2000\n",
      "1404/2000\n",
      "1405/2000\n",
      "1406/2000\n",
      "1407/2000\n",
      "1408/2000\n",
      "1409/2000\n",
      "1410/2000\n",
      "1411/2000\n",
      "1412/2000\n",
      "1413/2000\n",
      "1414/2000\n",
      "1415/2000\n",
      "1416/2000\n",
      "1417/2000\n",
      "1418/2000\n",
      "1419/2000\n",
      "1420/2000\n",
      "1421/2000\n",
      "1422/2000\n",
      "1423/2000\n",
      "1424/2000\n",
      "1425/2000\n",
      "1426/2000\n",
      "1427/2000\n",
      "1428/2000\n",
      "1429/2000\n",
      "1430/2000\n",
      "1431/2000\n",
      "1432/2000\n",
      "1433/2000\n",
      "1434/2000\n",
      "1435/2000\n",
      "1436/2000\n",
      "1437/2000\n",
      "1438/2000\n",
      "1439/2000\n",
      "1440/2000\n",
      "1441/2000\n",
      "1442/2000\n",
      "1443/2000\n",
      "1444/2000\n",
      "1445/2000\n",
      "1446/2000\n",
      "1447/2000\n",
      "1448/2000\n",
      "1449/2000\n",
      "1450/2000\n",
      "1451/2000\n",
      "1452/2000\n",
      "1453/2000\n",
      "1454/2000\n",
      "1455/2000\n",
      "1456/2000\n",
      "1457/2000\n",
      "1458/2000\n",
      "1459/2000\n",
      "1460/2000\n",
      "1461/2000\n",
      "1462/2000\n",
      "1463/2000\n",
      "1464/2000\n",
      "1465/2000\n",
      "1466/2000\n",
      "1467/2000\n",
      "1468/2000\n",
      "1469/2000\n",
      "1470/2000\n",
      "1471/2000\n",
      "1472/2000\n",
      "1473/2000\n",
      "1474/2000\n",
      "1475/2000\n",
      "1476/2000\n",
      "1477/2000\n",
      "1478/2000\n",
      "1479/2000\n",
      "1480/2000\n",
      "1481/2000\n",
      "1482/2000\n",
      "1483/2000\n",
      "1484/2000\n",
      "1485/2000\n",
      "1486/2000\n",
      "1487/2000\n",
      "1488/2000\n",
      "1489/2000\n",
      "1490/2000\n",
      "1491/2000\n",
      "1492/2000\n",
      "1493/2000\n",
      "1494/2000\n",
      "1495/2000\n",
      "1496/2000\n",
      "1497/2000\n",
      "1498/2000\n",
      "1499/2000\n",
      "1500/2000\n",
      "1501/2000\n",
      "1502/2000\n",
      "1503/2000\n",
      "1504/2000\n",
      "1505/2000\n",
      "1506/2000\n",
      "1507/2000\n",
      "1508/2000\n",
      "1509/2000\n",
      "1510/2000\n",
      "1511/2000\n",
      "1512/2000\n",
      "1513/2000\n",
      "1514/2000\n",
      "1515/2000\n",
      "1516/2000\n",
      "1517/2000\n",
      "1518/2000\n",
      "1519/2000\n",
      "1520/2000\n",
      "1521/2000\n",
      "1522/2000\n",
      "1523/2000\n",
      "1524/2000\n",
      "1525/2000\n",
      "1526/2000\n",
      "1527/2000\n",
      "1528/2000\n",
      "1529/2000\n",
      "1530/2000\n",
      "1531/2000\n",
      "1532/2000\n",
      "1533/2000\n",
      "1534/2000\n",
      "1535/2000\n",
      "1536/2000\n",
      "1537/2000\n",
      "1538/2000\n",
      "1539/2000\n",
      "1540/2000\n",
      "1541/2000\n",
      "1542/2000\n",
      "1543/2000\n",
      "1544/2000\n",
      "1545/2000\n",
      "1546/2000\n",
      "1547/2000\n",
      "1548/2000\n",
      "1549/2000\n",
      "1550/2000\n",
      "1551/2000\n",
      "1552/2000\n",
      "1553/2000\n",
      "1554/2000\n",
      "1555/2000\n",
      "1556/2000\n",
      "1557/2000\n",
      "1558/2000\n",
      "1559/2000\n",
      "1560/2000\n",
      "1561/2000\n",
      "1562/2000\n",
      "1563/2000\n",
      "1564/2000\n",
      "1565/2000\n",
      "1566/2000\n",
      "1567/2000\n",
      "1568/2000\n",
      "1569/2000\n",
      "1570/2000\n",
      "1571/2000\n",
      "1572/2000\n",
      "1573/2000\n",
      "1574/2000\n",
      "1575/2000\n",
      "1576/2000\n",
      "1577/2000\n",
      "1578/2000\n",
      "1579/2000\n",
      "1580/2000\n",
      "1581/2000\n",
      "1582/2000\n",
      "1583/2000\n",
      "1584/2000\n",
      "1585/2000\n",
      "1586/2000\n",
      "1587/2000\n",
      "1588/2000\n",
      "1589/2000\n",
      "1590/2000\n",
      "1591/2000\n",
      "1592/2000\n",
      "1593/2000\n",
      "1594/2000\n",
      "1595/2000\n",
      "1596/2000\n",
      "1597/2000\n",
      "1598/2000\n",
      "1599/2000\n",
      "1600/2000\n",
      "1601/2000\n",
      "1602/2000\n",
      "1603/2000\n",
      "1604/2000\n",
      "1605/2000\n",
      "1606/2000\n",
      "1607/2000\n",
      "1608/2000\n",
      "1609/2000\n",
      "1610/2000\n",
      "1611/2000\n",
      "1612/2000\n",
      "1613/2000\n",
      "1614/2000\n",
      "1615/2000\n",
      "1616/2000\n",
      "1617/2000\n",
      "1618/2000\n",
      "1619/2000\n",
      "1620/2000\n",
      "1621/2000\n",
      "1622/2000\n",
      "1623/2000\n",
      "1624/2000\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "1625/2000\n",
      "1626/2000\n",
      "1627/2000\n",
      "1628/2000\n",
      "1629/2000\n",
      "1630/2000\n",
      "1631/2000\n",
      "1632/2000\n",
      "1633/2000\n",
      "1634/2000\n",
      "1635/2000\n",
      "1636/2000\n",
      "1637/2000\n",
      "1638/2000\n",
      "1639/2000\n",
      "1640/2000\n",
      "1641/2000\n",
      "1642/2000\n",
      "1643/2000\n",
      "1644/2000\n",
      "1645/2000\n",
      "1646/2000\n",
      "1647/2000\n",
      "1648/2000\n",
      "1649/2000\n",
      "1650/2000\n",
      "1651/2000\n",
      "1652/2000\n",
      "1653/2000\n",
      "1654/2000\n",
      "1655/2000\n",
      "1656/2000\n",
      "1657/2000\n",
      "1658/2000\n",
      "1659/2000\n",
      "1660/2000\n",
      "1661/2000\n",
      "1662/2000\n",
      "1663/2000\n",
      "1664/2000\n",
      "1665/2000\n",
      "1666/2000\n",
      "1667/2000\n",
      "1668/2000\n",
      "1669/2000\n",
      "1670/2000\n",
      "1671/2000\n",
      "1672/2000\n",
      "1673/2000\n",
      "1674/2000\n",
      "1675/2000\n",
      "1676/2000\n",
      "1677/2000\n",
      "1678/2000\n",
      "1679/2000\n",
      "1680/2000\n",
      "1681/2000\n",
      "1682/2000\n",
      "1683/2000\n",
      "1684/2000\n",
      "1685/2000\n",
      "1686/2000\n",
      "1687/2000\n",
      "1688/2000\n",
      "1689/2000\n",
      "1690/2000\n",
      "1691/2000\n",
      "1692/2000\n",
      "1693/2000\n",
      "1694/2000\n",
      "1695/2000\n",
      "1696/2000\n",
      "1697/2000\n",
      "1698/2000\n",
      "1699/2000\n",
      "1700/2000\n",
      "1701/2000\n",
      "1702/2000\n",
      "1703/2000\n",
      "1704/2000\n",
      "1705/2000\n",
      "1706/2000\n",
      "1707/2000\n",
      "1708/2000\n",
      "1709/2000\n",
      "1710/2000\n",
      "1711/2000\n",
      "1712/2000\n",
      "1713/2000\n",
      "1714/2000\n",
      "1715/2000\n",
      "1716/2000\n",
      "1717/2000\n",
      "1718/2000\n",
      "1719/2000\n",
      "1720/2000\n",
      "1721/2000\n",
      "1722/2000\n",
      "1723/2000\n",
      "1724/2000\n",
      "1725/2000\n",
      "1726/2000\n",
      "1727/2000\n",
      "1728/2000\n",
      "1729/2000\n",
      "1730/2000\n",
      "1731/2000\n",
      "1732/2000\n",
      "1733/2000\n",
      "1734/2000\n",
      "1735/2000\n",
      "1736/2000\n",
      "1737/2000\n",
      "1738/2000\n",
      "1739/2000\n",
      "1740/2000\n",
      "1741/2000\n",
      "1742/2000\n",
      "1743/2000\n",
      "1744/2000\n",
      "1745/2000\n",
      "1746/2000\n",
      "1747/2000\n",
      "1748/2000\n",
      "1749/2000\n",
      "1750/2000\n",
      "1751/2000\n",
      "1752/2000\n",
      "1753/2000\n",
      "1754/2000\n",
      "1755/2000\n",
      "1756/2000\n",
      "1757/2000\n",
      "1758/2000\n",
      "1759/2000\n",
      "1760/2000\n",
      "1761/2000\n",
      "1762/2000\n",
      "1763/2000\n",
      "1764/2000\n",
      "1765/2000\n",
      "1766/2000\n",
      "1767/2000\n",
      "1768/2000\n",
      "1769/2000\n",
      "1770/2000\n",
      "1771/2000\n",
      "1772/2000\n",
      "1773/2000\n",
      "1774/2000\n",
      "1775/2000\n",
      "1776/2000\n",
      "1777/2000\n",
      "1778/2000\n",
      "1779/2000\n",
      "1780/2000\n",
      "1781/2000\n",
      "1782/2000\n",
      "1783/2000\n",
      "1784/2000\n",
      "1785/2000\n",
      "1786/2000\n",
      "1787/2000\n",
      "1788/2000\n",
      "1789/2000\n",
      "1790/2000\n",
      "1791/2000\n",
      "1792/2000\n",
      "1793/2000\n",
      "1794/2000\n",
      "1795/2000\n",
      "1796/2000\n",
      "1797/2000\n",
      "1798/2000\n",
      "1799/2000\n",
      "1800/2000\n",
      "1801/2000\n",
      "1802/2000\n",
      "1803/2000\n",
      "1804/2000\n",
      "1805/2000\n",
      "1806/2000\n",
      "1807/2000\n",
      "1808/2000\n",
      "1809/2000\n",
      "1810/2000\n",
      "1811/2000\n",
      "1812/2000\n",
      "1813/2000\n",
      "1814/2000\n",
      "1815/2000\n",
      "1816/2000\n",
      "1817/2000\n",
      "1818/2000\n",
      "1819/2000\n",
      "1820/2000\n",
      "1821/2000\n",
      "1822/2000\n",
      "1823/2000\n",
      "1824/2000\n",
      "1825/2000\n",
      "1826/2000\n",
      "1827/2000\n",
      "1828/2000\n",
      "1829/2000\n",
      "1830/2000\n",
      "1831/2000\n",
      "1832/2000\n",
      "1833/2000\n",
      "1834/2000\n",
      "1835/2000\n",
      "1836/2000\n",
      "1837/2000\n",
      "1838/2000\n",
      "1839/2000\n",
      "1840/2000\n",
      "1841/2000\n",
      "1842/2000\n",
      "1843/2000\n",
      "1844/2000\n",
      "1845/2000\n",
      "1846/2000\n",
      "1847/2000\n",
      "1848/2000\n",
      "1849/2000\n",
      "1850/2000\n",
      "1851/2000\n",
      "1852/2000\n",
      "1853/2000\n",
      "1854/2000\n",
      "1855/2000\n",
      "1856/2000\n",
      "1857/2000\n",
      "1858/2000\n",
      "1859/2000\n",
      "1860/2000\n",
      "1861/2000\n",
      "1862/2000\n",
      "1863/2000\n",
      "1864/2000\n",
      "1865/2000\n",
      "1866/2000\n",
      "1867/2000\n",
      "1868/2000\n",
      "1869/2000\n",
      "1870/2000\n",
      "1871/2000\n",
      "1872/2000\n",
      "1873/2000\n",
      "1874/2000\n",
      "1875/2000\n",
      "1876/2000\n",
      "1877/2000\n",
      "1878/2000\n",
      "1879/2000\n",
      "1880/2000\n",
      "1881/2000\n",
      "1882/2000\n",
      "1883/2000\n",
      "1884/2000\n",
      "1885/2000\n",
      "1886/2000\n",
      "1887/2000\n",
      "1888/2000\n",
      "1889/2000\n",
      "1890/2000\n",
      "1891/2000\n",
      "1892/2000\n",
      "1893/2000\n",
      "1894/2000\n",
      "1895/2000\n",
      "1896/2000\n",
      "1897/2000\n",
      "1898/2000\n",
      "1899/2000\n",
      "1900/2000\n",
      "1901/2000\n",
      "1902/2000\n",
      "1903/2000\n",
      "1904/2000\n",
      "1905/2000\n",
      "1906/2000\n",
      "1907/2000\n",
      "1908/2000\n",
      "1909/2000\n",
      "1910/2000\n",
      "1911/2000\n",
      "1912/2000\n",
      "1913/2000\n",
      "1914/2000\n",
      "1915/2000\n",
      "1916/2000\n",
      "1917/2000\n",
      "1918/2000\n",
      "1919/2000\n",
      "1920/2000\n",
      "1921/2000\n",
      "1922/2000\n",
      "1923/2000\n",
      "1924/2000\n",
      "1925/2000\n",
      "1926/2000\n",
      "1927/2000\n",
      "1928/2000\n",
      "1929/2000\n",
      "1930/2000\n",
      "1931/2000\n",
      "1932/2000\n",
      "1933/2000\n",
      "1934/2000\n",
      "1935/2000\n",
      "1936/2000\n",
      "1937/2000\n",
      "1938/2000\n",
      "1939/2000\n",
      "1940/2000\n",
      "1941/2000\n",
      "1942/2000\n",
      "1943/2000\n",
      "1944/2000\n",
      "1945/2000\n",
      "1946/2000\n",
      "1947/2000\n",
      "1948/2000\n",
      "1949/2000\n",
      "1950/2000\n",
      "1951/2000\n",
      "1952/2000\n",
      "1953/2000\n",
      "1954/2000\n",
      "1955/2000\n",
      "1956/2000\n",
      "1957/2000\n",
      "1958/2000\n",
      "1959/2000\n",
      "1960/2000\n",
      "1961/2000\n",
      "1962/2000\n",
      "1963/2000\n",
      "1964/2000\n",
      "1965/2000\n",
      "1966/2000\n",
      "1967/2000\n",
      "1968/2000\n",
      "1969/2000\n",
      "1970/2000\n",
      "1971/2000\n",
      "1972/2000\n",
      "1973/2000\n",
      "1974/2000\n",
      "1975/2000\n",
      "1976/2000\n",
      "1977/2000\n",
      "1978/2000\n",
      "1979/2000\n",
      "1980/2000\n",
      "1981/2000\n",
      "1982/2000\n",
      "1983/2000\n",
      "1984/2000\n",
      "1985/2000\n",
      "1986/2000\n",
      "1987/2000\n",
      "1988/2000\n",
      "1989/2000\n",
      "1990/2000\n",
      "1991/2000\n",
      "1992/2000\n",
      "1993/2000\n",
      "1994/2000\n",
      "1995/2000\n",
      "1996/2000\n",
      "1997/2000\n",
      "1998/2000\n",
      "1999/2000\n"
     ]
    }
   ],
   "source": [
    "data, ALL_SEN, cur_randomness = create_data(start_x, start_y, end_x, end_y, cur_randomness)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0.0\n",
      "3219.0\n"
     ]
    }
   ],
   "source": [
    "print(data.min())\n",
    "print(data.max())"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 51,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1224x1152 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# plot number of visits in each state\n",
    "plt.figure(figsize=(17,16))\n",
    "ax = sns.heatmap(data[:,:], cmap = 'Greens', square=True, norm=mpl.colors.LogNorm(vmin=1, vmax=data.max()))#, annot=True,  annot_kws={\"size\": 5})\n",
    "ax.set_xticklabels(ax.get_xmajorticklabels(), fontsize = 18)\n",
    "ax.set_yticklabels(ax.get_ymajorticklabels(), fontsize = 18)\n",
    "#ax.xaxis.set_visible(False) \n",
    "#ax.yaxis.set_visible(False)\n",
    "ax.patch.set_edgecolor('black')  \n",
    "ax.patch.set_linewidth('2')  \n",
    "plt.savefig(\"safe_zone_policy_1_visit_new.png\",dpi=600)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "data, ALL_SEN_TEST, cur_randomness = create_data(start_x, start_y, end_x, end_y, cur_randomness)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Init Data Structure "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# For each trajectory, number of new states, for W=[],it's simply number of states in the trajectory\n",
    "def init_new_sen_counter():\n",
    "    new_sen_counter = np.array(list(map(len, ALL_SEN)))\n",
    "    return new_sen_counter\n",
    "# E.g., new_sen_counter[2]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "MAX_LENGTH = max(init_new_sen_counter())"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# For each state, in which trajectories it is in \n",
    "ALL_WORDS = np.empty(TOTAL_NUMBER_WORDS, dtype=list)\n",
    "for i in range(TOTAL_NUMBER_WORDS):\n",
    "    ALL_WORDS[i] = []\n",
    "for i, sen in enumerate(ALL_SEN):\n",
    "    for word in sen: \n",
    "        ALL_WORDS[word].append(i)   # this will include repetitions, if ALL_SEN includes rep \n",
    "        \n",
    "for i in range(TOTAL_NUMBER_WORDS):\n",
    "    ALL_WORDS[i] = set(ALL_WORDS[i])\n",
    "    \n",
    "# E.g., ALL_WORDS[11]"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Greedy and Simulation algorithms "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def greedy_algorithm(k):\n",
    "    return np.argsort(np.array(list(map(len, ALL_WORDS))))[-k:]\n",
    "\n",
    "# E.g., greedy_algorithm(10)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def simulation_algorithm_one_run(k):\n",
    "    # returns a set of size k \n",
    "    R = []\n",
    "    a = np.arange(len(ALL_SEN))\n",
    "    np.random.shuffle(a)\n",
    "    for i,item in enumerate(a):\n",
    "        for w in ALL_SEN[item]:\n",
    "            R.append(w)\n",
    "            R = list(set(R))\n",
    "            if len(R) >= k:\n",
    "                break\n",
    "        if len(R) >= k:\n",
    "            break\n",
    "    return R"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def simulation_algorithm(k, rep):\n",
    "    # preform rep times the simulation algorithm and take the best \n",
    "    print('simulation algorithm')\n",
    "    S_opt = []\n",
    "    wS_opt = 0\n",
    "    all_in_S = np.zeros(rep)\n",
    "    for i in range(rep):\n",
    "        S = simulation_algorithm_one_run(k)\n",
    "        all_in_S[i] = paths_all_in(S, ALL_SEN)\n",
    "        if all_in_S[i] > wS_opt:\n",
    "            S_opt = S\n",
    "            wS_opt = all_in_S[i]\n",
    "        if i % 10 == 0:\n",
    "            print(i)\n",
    "    return S_opt, all_in_S "
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Helpul functions"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def print_set(W, title_str):\n",
    "    # print set W with title \"title_str\"\n",
    "    A = np.zeros((N,N))\n",
    "    for i in W:   \n",
    "        x,y = VOCABULARY[i]\n",
    "        A[x,y]=100\n",
    "    ax = sns.heatmap(A,cbar=False)\n",
    "    ax.set_title(title_str) \n",
    "# E.g., print_set(greedy_algorithm(40),'greedy')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def paths_all_in(W, SEN):\n",
    "    # how many trajectories in SEN are *all* in set W  \n",
    "    counter = 0\n",
    "    for sen in SEN:\n",
    "        if set(sen) <= set(W):\n",
    "            counter += 1\n",
    "    return counter   \n",
    "\n",
    "# E.g., paths_all_in([0,1])"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Safe Zone Algorithm  "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def safe_zone_one_run_faster(k):\n",
    "    W = []\n",
    "    new_sen_counter = init_new_sen_counter()\n",
    "    i = 0\n",
    "    \n",
    "    while len(W) < k:\n",
    "        val , e = np.unique(new_sen_counter, return_counts=True) \n",
    "        start = int(val[0] == 0)\n",
    "        e_no_0 = e[start:]\n",
    "        val_no_0 = val[start:]\n",
    "        weight = e_no_0/val_no_0\n",
    "        Z = sum(weight)        \n",
    "        j = np.random.choice(val_no_0, p=weight/Z) \n",
    "        \n",
    "        # Add a random path with j new values to W \n",
    "        a = np.where(new_sen_counter == j)[0]\n",
    "        example_path_index = a[int(len(a) * random.random())] \n",
    "        new_words_before_W = ALL_SEN[example_path_index]\n",
    "        \n",
    "        new_words = []\n",
    "        \n",
    "        for w in new_words_before_W:\n",
    "            if (w not in W) and (w not in new_words):\n",
    "                 new_words.append(w)\n",
    "            if len(new_words) + len(W) >= k: # if you want a set of size exactly k \n",
    "                break \n",
    "        \n",
    "        W.extend(new_words)   # add new_words to the word list \n",
    "        W = list(set(W))\n",
    "        \n",
    "        # delete new_words from new_sen_counter\n",
    "        for w in new_words: \n",
    "            for sen in ALL_WORDS[w]:\n",
    "                if new_sen_counter[sen] <= 0:\n",
    "                    print('NOOOO') # a sanity check - code should never be here\n",
    "                    print('sen:',sen)\n",
    "                new_sen_counter[sen] -= ALL_SEN[sen].count(w) \n",
    "                      \n",
    "                \n",
    "        i +=1 \n",
    "     \n",
    "    val , e = np.unique(new_sen_counter, return_counts=True)\n",
    "    if val[0] == 0:\n",
    "         return W, e[0]\n",
    "    return W, 0\n",
    "#E.g., safe_zone_one_run_faster(20)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def safe_zone(k, rep):\n",
    "    W_opt = []\n",
    "    wW_opt = 0\n",
    "    all_in_W = np.zeros(rep)\n",
    "    for i in range(rep):\n",
    "        W, all_in_W[i] = safe_zone_one_run_faster(k)\n",
    "        if all_in_W[i] > wW_opt:\n",
    "            W_opt = W\n",
    "            wW_opt = all_in_W[i]\n",
    "        if i % 10 == 0:\n",
    "            print(i)\n",
    "    W = W_opt\n",
    "    return W, all_in_W "
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Run all algorithms several times"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def run_all_alg_several_times(k_values, times, rep):\n",
    "    # for each k in k_values, for \"times\" times, run algorithms with \"rep\" repetitions\n",
    "    m = len(k_values)\n",
    "    results = np.zeros((m,times,4))\n",
    "    \n",
    "    for t in range(times):\n",
    "        for i,k in enumerate(k_values):\n",
    "            print(t, i, k)\n",
    "            start = time.time()\n",
    "            W, _ = safe_zone(k, rep)\n",
    "            print('time:')\n",
    "            print(time.time()-start)\n",
    "            G = greedy_algorithm(len(W))\n",
    "            S,_ = simulation_algorithm(len(W),rep)\n",
    "            results[i,t,0] = len(W)\n",
    "            results[i,t,1] = paths_all_in(W, ALL_SEN_TEST)/TOTAL_NUMBER_SEN*100\n",
    "            results[i,t,2] = paths_all_in(G, ALL_SEN_TEST)/TOTAL_NUMBER_SEN*100\n",
    "            results[i,t,3] = paths_all_in(S, ALL_SEN_TEST)/TOTAL_NUMBER_SEN*100\n",
    "    return results"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "times = 5\n",
    "k_values = [40, 50, 60, 70, 80, 100, 120, 150, 200, 250, 300, 350]\n",
    "rep = 300\n",
    "many_results = run_all_alg_several_times(k_values, times, rep)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# prepare data to print\n",
    "df = pd.DataFrame(columns=['k','algorithm','value'])\n",
    "for t in range(times):\n",
    "    for i,k in enumerate(k_values):\n",
    "        df = df.append({'k': many_results[i,t,0], 'algorithm':'safe zone', 'value': many_results[i,t,1]-many_results[i,t,2]}, ignore_index=True)\n",
    "        df = df.append({'k': many_results[i,t,0], 'algorithm':'greedy', 'value': many_results[i,t,2]-many_results[i,t,2]}, ignore_index=True)\n",
    "        df = df.append({'k': many_results[i,t,0], 'algorithm':'simulation', 'value': many_results[i,t,3]-many_results[i,t,2]}, ignore_index=True)\n",
    "\n",
    "print(df)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "sns.lineplot(data=df, x='k', y='value', hue_order = ['safe zone','simulation','greedy'], hue='algorithm', palette=\"pastel\")\n",
    "plt.xlabel('k')\n",
    "plt.ylabel('coverage percentage\\n compared to greedy')\n",
    "plt.savefig(\"safe_zone_result_coverage_compared_to_greedy.png\", dpi=600)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "df2 = pd.DataFrame(columns=['k','algorithm','value'])\n",
    "for t in range(times):\n",
    "    for i,k in enumerate(k_values):\n",
    "        df2 = df2.append({'k': many_results[i,t,0], 'algorithm':'safe zone', 'value': many_results[i,t,1]}, ignore_index=True)\n",
    "        df2 = df2.append({'k': many_results[i,t,0], 'algorithm':'greedy', 'value': many_results[i,t,2]}, ignore_index=True)\n",
    "        df2 = df2.append({'k': many_results[i,t,0], 'algorithm':'simulation', 'value': many_results[i,t,3]}, ignore_index=True)\n",
    "\n",
    "print(df2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "sns.lineplot(data=df2, x='k', y='value', hue_order = ['safe zone','simulation','greedy'], hue='algorithm', palette=\"pastel\")\n",
    "plt.xlabel('k')\n",
    "plt.ylabel('coverage percentage')\n",
    "plt.savefig(\"safe_zone_result_coverage_all.png\", dpi=600)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "df3 = pd.DataFrame(columns=['k','algorithm','value'])\n",
    "for t in range(times):\n",
    "    for i,k in enumerate(k_values[:8]):\n",
    "        df3 = df3.append({'k': many_results[i,t,0], 'algorithm':'safe zone', 'value': many_results[i,t,1]}, ignore_index=True)\n",
    "        df3 = df3.append({'k': many_results[i,t,0], 'algorithm':'greedy', 'value': many_results[i,t,2]}, ignore_index=True)\n",
    "        df3 = df3.append({'k': many_results[i,t,0], 'algorithm':'simulation', 'value': many_results[i,t,3]}, ignore_index=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "sns.lineplot(data=df3, x='k', y='value', hue_order = ['safe zone','simulation','greedy'], hue='algorithm', palette=\"pastel\")\n",
    "plt.xlabel('k')\n",
    "plt.ylabel('coverage percentage')\n",
    "plt.savefig(\"safe_zone_result_coverage_partial.png\", dpi=600)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Second policy  "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def create_data_policy_two(start_x, start_y, end_x, end_y, cur_randomness):\n",
    "    data = np.zeros((N, N))\n",
    "    ALL_SEN = np.empty(TOTAL_NUMBER_SEN, dtype=list)\n",
    "\n",
    "    for i in range(TOTAL_NUMBER_SEN):\n",
    "        print(\"%d/%d\" % (i, TOTAL_NUMBER_SEN))\n",
    "        ALL_SEN[i] = []\n",
    "        t = 0 \n",
    "        cur_x = start_x\n",
    "        cur_y = start_y\n",
    "        data[cur_x, cur_y] += 1\n",
    "        ALL_SEN[i].append(VOCABULARY_MAP[(cur_x,cur_y)])\n",
    "        while (cur_x != end_x or cur_y != end_y) and t < H-1:\n",
    "            t+=1\n",
    "            if cur_x != end_x:\n",
    "                if cur_x > end_x:\n",
    "                    cur_x, cur_y, cur_randomness = go_left(cur_x,cur_y, cur_randomness)\n",
    "                else:\n",
    "                    cur_x, cur_y, cur_randomness = go_right(cur_x,cur_y, cur_randomness)\n",
    "            else:\n",
    "                cur_x, cur_y, cur_randomness = go_up(cur_x,cur_y,start_x, cur_randomness)\n",
    "\n",
    "            data[cur_x, cur_y] += 1\n",
    "            ALL_SEN[i].append(VOCABULARY_MAP[(cur_x,cur_y)])\n",
    "    return data, ALL_SEN, cur_randomness"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "data_2, ALL_SEN_2, cur_randomness = create_data_policy_two(start_x, start_y, end_x, end_y, cur_randomness)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "sns.set_theme()\n",
    "plt.figure(figsize=(12,12))\n",
    "ax = sns.heatmap(data_2[:,:])#, annot=True,  annot_kws={\"size\": 5})\n",
    "ax.set_xticklabels(ax.get_xmajorticklabels(), fontsize = 18)\n",
    "ax.set_yticklabels(ax.get_ymajorticklabels(), fontsize = 18)\n",
    "plt.savefig(\"safe_zone_intro_maze_visit_second_policy.png\",dpi=600)\n",
    "ax.xaxis.set_visible(False) \n",
    "ax.yaxis.set_visible(False)\n",
    "plt.savefig(\"safe_zone_policy_2_visit.png\",dpi=600)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Delete all below "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "ax.annotate(\"\", xy=(0.5, 0.5), xytext=(0, 0), arrowprops=dict(arrowstyle=\"->\"))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Plot two policies"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "df.loc[((df2['algorithm'] == 'greedy') | (df2['algorithm'] == 'simulation') | (df2['algorithm'] == 'safe zone')) & (df2['k'] == 300)]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "df2.loc[((df2['algorithm'] == 'greedy') | (df2['algorithm'] == 'simulation') | (df2['algorithm'] == 'safe zone')) & (df2['k'] == 250)]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "#df.rename(columns={\"Aalg\": \"algorithm\"\"})\n",
    "df2 = pd.DataFrame(columns=['k','algorithm','value'])\n",
    "for t in range(times):\n",
    "    for i,k in enumerate([40, 50, 60, 70, 80, 100]):\n",
    "        df2 = df2.append({'k': many_results[i,t,0], 'algorithm':'safe zone', 'value': many_results[i,t,1]}, ignore_index=True)\n",
    "        df2 = df2.append({'k': many_results[i,t,0], 'algorithm':'greedy', 'value': many_results[i,t,2]}, ignore_index=True)\n",
    "        df2 = df2.append({'k': many_results[i,t,0], 'algorithm':'simulation', 'value': many_results[i,t,3]}, ignore_index=True)\n",
    "\n",
    "\n",
    "sns.lineplot(data=df2, x='k', y='value', hue_order = ['safe zone','simulation','greedy'], hue='algorithm', palette=\"pastel\")\n",
    "plt.xlabel('k')\n",
    "plt.ylabel('coverage percentage')\n",
    "#plt.legend(['safe zone algorithm', 'greedy algorithm', 'simulation algorithm'])\n",
    "plt.savefig(\"safe_zone_result_coverage_partial.png\", dpi=600)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Run algorithms for several k's\n",
    "k_values = [20,40,80,160]\n",
    "k_values = [20,160]\n",
    "k_values = [20,300]\n",
    "k_values = [20, 160, 2700, 3600, 7200, 8100]\n",
    "k_values = [20, 160, 2700, 3600]\n",
    "k_values = [60,7200, 8100]\n",
    "k_values = [60, 10100]\n",
    "k_values = [20, 160, 2700, 3600, 7200, 8100, 10100, 10400, 11000]\n",
    "k_values = [20, 160, 2700, 3600, 7200, 8100]\n",
    "k_values = [20, 160, 200]#, 250]\n",
    "#k_values = [40, 50, 60, 70, 80, 100, 120, 150, 200, 250, 300, 350, 400]\n",
    "\n",
    "k_values = [55]\n",
    "rep = 300\n",
    "#rep = 100 \n",
    "rep=10\n",
    "\n",
    "m = len(k_values)\n",
    "results_std = np.zeros((m,rep))\n",
    "results = np.zeros((m,4)) \n",
    "results_hist_covered = np.zeros((m,MAX_LENGTH-1))\n",
    "results_each_word_cover_number_paths = np.empty((m,),dtype=object)\n",
    "results_set_W = np.empty((m,),dtype=object)\n",
    "results_set_G = np.empty((m,),dtype=object)\n",
    "results_set_S = np.empty((m,),dtype=object)\n",
    "\n",
    "\n",
    "\n",
    "for i,k in enumerate(k_values):\n",
    "    print(i, k)\n",
    "    start = time.time()\n",
    "    W, results_std[i,:] = safe_zone(k, rep)\n",
    "    \n",
    "    # post processing\n",
    "    # histogram of sentences lengths, for coverd paths\n",
    "    hist, bins = np.histogram(paths_covered_lengths(W),np.arange(MAX_LENGTH+1)-0.1)\n",
    "    results_hist_covered[i] = hist[1:]\n",
    "    \n",
    "    results_each_word_cover_number_paths[i] = each_word_cover_number_paths(W)\n",
    "    \n",
    "    print('time:')\n",
    "    print(time.time()-start)\n",
    "    \n",
    "    G = greedy_algorithm(len(W))\n",
    "    print(len(G))\n",
    "    S,a = simulation_algorithm(len(W),rep)\n",
    "    print(len(S))\n",
    "    print('len W: %d' %len(W))\n",
    "    results[i,0] = len(W)\n",
    "    results[i,1] = paths_all_in(W, ALL_SEN_TEST)/TOTAL_NUMBER_SEN*100\n",
    "    results[i,2] = paths_all_in(G, ALL_SEN_TEST)/TOTAL_NUMBER_SEN*100\n",
    "    results[i,3] = paths_all_in(S, ALL_SEN_TEST)/TOTAL_NUMBER_SEN*100\n",
    "    \n",
    "    results_set_W[i] = W\n",
    "    results_set_G[i] = G\n",
    "    results_set_S[i] = S"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "df.loc[(df['algorithm'] == 'greedy') & (df['k'] == 300)]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "G = results_set_G[0]\n",
    "print_set(G,'greedy ' + str(len(G)))\n",
    "plt.savefig(\"greedy_example.png\", dpi=600)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "W = results_set_W[0]\n",
    "print_set(W,'Safe-ZONE ' + str(len(W)))\n",
    "plt.savefig(\"safe_zone_example.png\", dpi=600)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "S = results_set_S[0]\n",
    "print_set(S,'Simulation ' + str(len(S)))\n",
    "plt.savefig(\"simulation_example.png\", dpi=600)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# A = np.zeros((N,N))\n",
    "# #for i in ALL_SEN[8]:#[779, 809, 689, 566, 568, 451, 452, 454, 456, 457, 458, 459, 599, 869, 497, 498, 499, 629, 502, 503]:\n",
    "# for i in greedy_algorithm(20):   \n",
    "#     x,y = VOCABULARY[i]\n",
    "#     A[x,y]=1\n",
    "# sns.heatmap(A, annot=True)\n",
    "# paths_all_in(greedy_algorithm(20))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "results[:,1]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# post-processing\n",
    "def path_len_if_in_set(p,W):\n",
    "    # returns length of p if p in W, o.w. 0\n",
    "    return len(set(p)) * (set(p) <= set(W)) # \"set(p)\" to avoid repetitions \n",
    "\n",
    "def paths_covered_lengths(W):\n",
    "    # returns lengths of all covered paths  \n",
    "    return np.array([path_len_if_in_set(p,W) for p in ALL_SEN])\n",
    "\n",
    "def each_word_cover_number_paths(W):\n",
    "    all_covered_sen = [] # a list of all covered sentences\n",
    "    for i, p in enumerate(ALL_SEN): \n",
    "        if set(p) <= set(W):\n",
    "            all_covered_sen.append(i)\n",
    "    \n",
    "    #print(all_covered_sen)\n",
    "\n",
    "    answer = [] \n",
    "    for i in W: # for each word in the set how many sentences does it cover\n",
    "        s = set(ALL_WORDS[i]).intersection(all_covered_sen)\n",
    "        if len(s) > 0:\n",
    "            answer.append(len(s))\n",
    "    return answer"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "results[:,1]-results[:,3]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "#results = np.load('shakespeare_results.npy')\n",
    "sns.lineplot(x=results[:,0], y=results[:,1])\n",
    "sns.lineplot(x=results[:,0], y=results[:,2])\n",
    "sns.lineplot(x=results[:,0], y=results[:,3])\n",
    "\n",
    "\n",
    "# plt.plot(results[:,0], results[:,1])\n",
    "# plt.plot(results[:,0], results[:,2])\n",
    "# plt.plot(results[:,0], results[:,3])\n",
    "#plt.scatter(np.repeat(k_values,rep),results_std/len(split_it)*100,s=0.2)\n",
    "plt.xlabel('k')\n",
    "plt.ylabel('coverage percentage')\n",
    "plt.legend(['safe zone algorithm', 'greedy algorithm', 'simulation algorithm'])\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "print(results[:,0])\n",
    "print(results[:,1])\n",
    "print(results[:,2])\n",
    "print(results[:,3])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "#results = np.load('shakespeare_results.npy')\n",
    "plt.plot(results[:,0], results[:,1])\n",
    "plt.plot(results[:,0], results[:,2])\n",
    "plt.plot(results[:,0], results[:,3])\n",
    "#plt.scatter(np.repeat(k_values,rep),results_std/len(split_it)*100,s=0.2)\n",
    "plt.xlabel('k')\n",
    "plt.ylabel('coverage percentage')\n",
    "plt.legend(['safe zone algorithm', 'greedy algorithm', 'simulation algorithm'])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "scrolled": false
   },
   "outputs": [],
   "source": [
    "print(results[:,0])\n",
    "print(results[:,1])\n",
    "print(results[:,2])\n",
    "print(results[:,3])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "#results = np.load('shakespeare_results.npy')\n",
    "plt.plot(results[:,0], results[:,1])\n",
    "plt.plot(results[:,0], results[:,2])\n",
    "plt.plot(results[:,0], results[:,3])\n",
    "#plt.scatter(np.repeat(k_values,rep),results_std/len(split_it)*100,s=0.2)\n",
    "plt.xlabel('k')\n",
    "plt.ylabel('coverage percentage')\n",
    "plt.legend(['safe zone algorithm', 'greedy algorithm', 'simulation algorithm'])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "plt.plot(results[:,0], results[:,1])\n",
    "plt.plot(results[:,0], results[:,2])\n",
    "plt.plot(results[:,0], results[:,3])\n",
    "#plt.scatter(np.repeat(k_values,rep),results_std/len(split_it)*100,s=0.2)\n",
    "plt.xlabel('k')\n",
    "plt.ylabel('coverage percentage')\n",
    "plt.legend(['safe zone algorithm', 'greedy algorithm', 'simulation algorithm'])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "len(ALL_WORDS)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "plt.plot(results[:,0], results[:,1])\n",
    "plt.plot(results[:,0], results[:,2])\n",
    "plt.plot(results[:,0], results[:,3])\n",
    "#plt.scatter(np.repeat(k_values,rep),results_std/len(split_it)*100,s=0.2)\n",
    "plt.xlabel('k')\n",
    "plt.ylabel('coverage percentage')\n",
    "plt.legend(['safe zone algorithm', 'greedy algorithm', 'simulation algorithm'])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "for i,k in enumerate(k_values):\n",
    "    plt.title('k=' + str(k))\n",
    "    plt.ylabel('number of covered sentences with given lengths')\n",
    "    max_index_nonzero = max(np.nonzero(results_hist_covered[i,:])[0])\n",
    "    plt.bar(np.arange(1,max_index_nonzero+2), results_hist_covered[i,:][:max_index_nonzero+1])\n",
    "    plt.show()\n",
    "\n",
    "\n",
    "# # lengths of covered sentences\n",
    "# plt.title('k=20')\n",
    "# plt.ylabel('number of covered sentences with given lengths')\n",
    "# plt.bar([1,2,3,4,5,6,7,8],[1157,   13,    0,    6,    2,    0,    0,    1])\n",
    "# #plt.bar([1157,   13,    0,    6,    2,    0,    0,    1])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "plt.title('k=40')\n",
    "plt.bar([1,2,3,4,5,6,7,8,9],[693,  84,  29,  12,   2,   0,   1,   2,   2])\n",
    "plt.ylabel('number of covered sentences with given lengths')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "plt.title('k=160')\n",
    "plt.bar([1,2,3,4,5,6,7,8,9,10,11],[1494,  245,  199,  186,   42,   30,   11,    8,    7,    2,    2] )\n",
    "plt.ylabel('number of covered sentences with given lengths')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Read Data"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "scrolled": true
   },
   "outputs": [],
   "source": [
    "data = pd.read_csv('cbt_valid.txt',sep=\"\\n\", header=None, on_bad_lines='skip')\n",
    "\n",
    "data.info()\n",
    "len(data)\n",
    "# for i in range(10):\n",
    "#    print(data['PlayerLine'].iloc[i])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "data.head()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Take only part of the data \n",
    "#data = data.sample(frac=0.20)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "scrolled": true
   },
   "outputs": [],
   "source": [
    "#data['PlayerLine'].apply(lambda x: x if x not in stop else '')\n",
    "#data['PlayerLine'].str.replace('[!,.,-:\\'^\\w\\s]','')\n",
    "data[data.columns[0]] = data[data.columns[0]].str.replace('[{}]'.format(string.punctuation), '')\n",
    "data[data.columns[0]] = data[data.columns[0]].str.lower()\n",
    "data"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "split_it = data[data.columns[0]].str.split()\n",
    "split_it"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Total # words:\n",
    "VOCABULARY = split_it.explode().unique()\n",
    "VOCABULARY_MAP = dict((y,x) for x,y in enumerate(VOCABULARY))\n",
    "TOTAL_NUMBER_WORDS = len(VOCABULARY) #len(split_it.explode().value_counts())"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "TOTAL_NUMBER_SEN = len(split_it)\n",
    "VOCABULARY[0]\n",
    "VOCABULARY.shape"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "max(np.nonzero([1157,   13,    0,    6,    2,    0,    0,    0,0])[0])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# For each sentence, the words it contains\n",
    "ALL_SEN = np.empty(TOTAL_NUMBER_SEN, dtype=list)\n",
    "for i,sen in enumerate(split_it):\n",
    "    ALL_SEN[i] = []\n",
    "    for word in sen:\n",
    "        ALL_SEN[i].append(VOCABULARY_MAP[word]) # Now there is a repetition, e.g.,  ALL_SEN[2] and word 11 \n",
    "        #ALL_SEN[i] = list(set(ALL_SEN[i])) # remove repetitions\n",
    "# E.g., \n",
    "ALL_SEN[2]\n",
    "TOTAL_NUMBER_SEN = ALL_SEN.shape[0]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "plt.errorbar(k_values, np.mean(results_std/len(split_it)*100,1), np.std(results_std/len(split_it)*100,1),label='std')\n",
    "plt.plot(k_values,np.max(results_std/len(split_it)*100,1),c='r',label='max')\n",
    "plt.scatter(np.repeat(k_values,rep),results_std/len(split_it)*100,s=0.2)\n",
    "plt.legend()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "results[:,1]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "np.repeat(k_values,8)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Statistics on the data "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "scrolled": false
   },
   "outputs": [],
   "source": [
    "new_sen_counter = init_new_sen_counter()\n",
    "new_sen_counter.shape\n",
    "a = np.zeros(164)\n",
    "for i in range(164):\n",
    "    a[i] = len(np.where(new_sen_counter==i)[0])\n",
    "    #print(i, a[i])\n",
    "plt.bar(np.arange(30),a[:30])\n",
    "plt.xlabel('sentence length')\n",
    "plt.ylabel('number of sentences')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "    word_degree = np.array(list(map(len, ALL_WORDS))) \n",
    "    max_deg = max(word_degree)\n",
    "    hist_word_degree = np.zeros(max_deg+1, dtype=int)\n",
    "\n",
    "    print(max_deg)\n",
    "#print(word_degree)\n",
    "\n",
    "for i in range(max_deg+1):\n",
    "    hist_word_degree[i] = len(np.where(word_degree==i)[0])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "l = 60\n",
    "print(hist_word_degree[:l])\n",
    "print(sum(hist_word_degree))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "scrolled": false
   },
   "outputs": [],
   "source": [
    "fig, ax = plt.subplots()\n",
    "plt.bar(np.arange(l), hist_word_degree[:l])\n",
    "#plt.bar(np.arange(1,20), b[1:20])\n",
    "#ax.set_xticks(np.arange(1,20))\n",
    "#ax.set_xticklabels(np.arange(1,20))\n",
    "plt.xlabel('degree')\n",
    "plt.ylabel('number of words with this degree')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "sen_with_words_degree_1 = ALL_WORDS[np.where(word_degree==1)[0]]\n",
    "(unique, counts) = np.unique(sen_with_words_degree_1, return_counts=True)\n",
    "hist_words_degree_1 = np.zeros(max(counts)+2, dtype=int)\n",
    "for i in range(max(counts)+1):\n",
    "    hist_words_degree_1[i] = len(np.where(counts==i)[0])\n",
    "    print(i)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "scrolled": false
   },
   "outputs": [],
   "source": [
    "        fig, ax = plt.subplots()\n",
    "        plt.bar(np.arange(max(counts)+2), hist_words_degree_1)\n",
    "        #plt.bar(np.arange(1,20), b[1:20])\n",
    "        #ax.set_xticks(np.arange(1,20))\n",
    "        #ax.set_xticklabels(np.arange(1,20))\n",
    "        #plt.xlabel('degree')\n",
    "#plt.ylabel('number of words with this degree')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Greedy algorithm"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "plt.plot(p_range,wG_result/len(split_it)*100)\n",
    "plt.ylabel('percentage covered by greedy')\n",
    "plt.xlabel('k = percentage from total number of words')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "plt.plot(p_range,wG_result/len(split_it)*100)\n",
    "plt.ylabel('percentage covered by greedy')\n",
    "plt.xlabel('k = percentage from total number of words')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "20/len(split_it)*100"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "#ALL_WORDS[np.where(word_degree==1)[0]]\n",
    "#print(ALL_WORDS)\n",
    "print(hist_words_degree_1)\n",
    "print(sum(hist_words_degree_1))\n",
    "print(len(np.where(word_degree==1)[0]))\n",
    "print(len(sen_with_words_degree_1))\n",
    "sum(counts)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "np.unique(counts)\n",
    "10332 + 715*2 + 85*3 + 14*4 + 5 * 5 +1*6 "
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Greedy "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "percentages = [1, 5, 15, 20, 30, 40]\n",
    "result = np.zeros(len(percentages))\n",
    "for i, per in enumerate(percentages):\n",
    "    print(per)\n",
    "    G = greedy_algorithm(int(TOTAL_NUMBER_WORDS*per/100))\n",
    "    result[i] = paths_all_in(G)/TOTAL_NUMBER_SEN * 100 "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "plt.plot(percentages, result)\n",
    "plt.scatter(percentages, result)\n",
    "plt.xlabel('percentage of total number of words')\n",
    "plt.ylabel('percentage of covered sentences')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# ----------------- old ------------------"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Input: a set of words W, a path p\n",
    "# Output: how many words in p are not in W\n",
    "\n",
    "def new_states(W,p):\n",
    "    return len([x for x in p if x not in W])\n",
    "\n",
    "#Example: new_states(['act', 'london', 'i', 'so'],split_it[3])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Input: set of words W, set of paths ps\n",
    "# Output: \n",
    "# dataframe\n",
    "# index: # new states () \n",
    "# value: for i index, how many paths has exactly i states not in W \n",
    "# o = estimate(W,ps)\n",
    "# o.get(i,0)\n",
    "\n",
    "def estimate(W,ps):\n",
    "    return ps.apply(lambda p: new_states(W,p)).value_counts()#.sort_index() #no need \".sort_index()\" "
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Results: many k's "
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## =================================="
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "scrolled": true
   },
   "outputs": [],
   "source": [
    "W, all_sen = safe_zone_one_run_faster(split_it, 50)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "#p_n = np.sum(ALL_SEN,axis=1)\n",
    "#b, e = np.unique(p_n,return_counts=True)\n",
    "#print(ALL_SEN[73043,:].nonzero()[1])\n",
    "W.sort()\n",
    "print(W)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "a = estimate([],split_it)\n",
    "type(a)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "\n",
    "all_sen = ALL_SEN.copy()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "np.where(all_sen[:,0]==1)\n",
    "#"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "c = split_it.apply(lambda p: new_states([],p))\n",
    "#35 in c.values\n",
    "35.0 in p_n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "int(False)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# New algorithm "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "H = max(split_it.apply(len))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Pandas Implementation"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Input: set of words W, set of paths ps, index j\n",
    "# Output: path in p with \"new_states(W,p)=j\"\n",
    "def random_path(W,ps,j):\n",
    "    e = ps.apply(lambda p: new_states(W,p))\n",
    "    return ps.iloc[e[e.index[e == j]].sample().index[0]]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def new_state_per_path(W,ps):\n",
    "    return ps.apply(lambda p: new_states(W,p))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "\n",
    "# e = split_it.apply(lambda p: new_states(W,p))\n",
    "# print()\n",
    "# e[75492]\n",
    "new_state_per_path(W,split_it)\n",
    "#print(random_path(W,split_it,1))\n",
    "#print(W)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "e1 = estimate(W,split_it)\n",
    "e2 = estimate(W,split_it)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "e3 = e2.drop([0], errors='ignore')\n",
    "print(len(e3))\n",
    "sum(e3.values/e3.keys())"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# main algorithm without repetitions \n",
    "def safe_zone_one_run(split_it, k):\n",
    "    #split_it_random = shuffle(split_it)\n",
    "    W = []\n",
    "\n",
    "    while len(W) < k:\n",
    "        e = estimate(W,split_it)\n",
    "        e_no_0 = e.drop([0], errors='ignore')\n",
    "        w = e_no_0.values/e_no_0.keys()\n",
    "        Z = sum(w)\n",
    "        j = np.random.choice(e_no_0.keys(), p=w/Z)\n",
    "        example_path = random_path(W,split_it,j)\n",
    "        W.extend(example_path)\n",
    "        W = list(set(W))\n",
    "        \n",
    "    return W"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# def safe_zone_one_run_faster(split_it, k):\n",
    "#     #split_it_random = shuffle(split_it)\n",
    "#     W = []\n",
    "#     all_sen = np.copy(ALL_SEN) #1 if a word in a sentence is not in W, for W=[] it's ALL_SEN\n",
    "    \n",
    "#     while len(W) < k:\n",
    "#         print('hello')\n",
    "#         print(W)\n",
    "#         p_n = np.sum(all_sen, axis=1)\n",
    "#         val , e = np.unique(p_n, return_counts=True)\n",
    "#         start = int(val[0] == 0)\n",
    "#         e_no_0 = e[start:]\n",
    "#         val_no_0 = val[start:]\n",
    "#         #e_no_0 = e.drop([0], errors='ignore')\n",
    "#         #w = e_no_0.values/e_no_0.keys()\n",
    "#         weight = e_no_0/val_no_0\n",
    "#         Z = sum(weight)\n",
    "#         #j = np.random.choice(e_no_0.keys(), p=w/Z) \n",
    "#         j = np.random.choice(val_no_0, p=weight/Z) \n",
    "#         #example_path = split_it.iloc[p_n[p_n.index[p_n == j]].sample().index[0]]\n",
    "#         a = np.where(p_n == j)[0]\n",
    "#         example_path_index = a[int(len(a) * random.random())]\n",
    "#         new_words = np.where(all_sen[example_path_index,:] == 1)[0]\n",
    "#         all_sen[:,new_words] = 0\n",
    "        \n",
    "#         #W = list(set(W))\n",
    " \n",
    "#         W.extend(new_words)\n",
    "\n",
    "#     return W, all_sen"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "#%time a = np.zeros((len(split_it),TOTAL_NUMBER_WORDS)); print(a.shape)\n",
    "#%time \n",
    "safe_zone_one_run_faster(split_it, 30)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# amplification\n",
    "def safe_zone(split_it, k, rep):\n",
    "    W_opt = []\n",
    "    wW_opt = 0\n",
    "    all_in_W = np.zeros(rep)\n",
    "    for i in range(rep):\n",
    "        #W = safe_zone_one_run(split_it, k)\n",
    "        W,all_sen = safe_zone_one_run_faster(split_it, k)\n",
    "        p_n = np.sum(all_sen,axis=1)\n",
    "        \n",
    "        # These are the usual ipython objects, including this one you are creating\n",
    "        ipython_vars = ['In', 'Out', 'exit', 'quit', 'get_ipython', 'ipython_vars', 'np', 'nx', 'plt', 'sns', 'pd', 'shuffle']\n",
    "\n",
    "        # Get a sorted list of the objects and their sizes\n",
    "        print(sorted([(x, sys.getsizeof(globals().get(x))) for x in dir() if not x.startswith('_') and x not in sys.modules and x not in ipython_vars], key=lambda x: x[1], reverse=True))\n",
    "\n",
    "\n",
    "        \n",
    "        #del all_sen\n",
    "        #gc.collect()\n",
    "        \n",
    "        \n",
    "        \n",
    "        val , wW = np.unique(p_n, return_counts=True)\n",
    "        \n",
    "        #wW = estimate(W,split_it)\n",
    "        all_in_W[i] = wW[0] \n",
    "        if all_in_W[i] > wW_opt:\n",
    "            W_opt = W\n",
    "            wW_opt = all_in_W[i]\n",
    "        print(i)\n",
    "    W = W_opt\n",
    "    return W,all_in_W "
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Results: example"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "k = 40\n",
    "W, _ = safe_zone(split_it, k, rep=10)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "k = len(W)\n",
    "G = greedy_algorithm(split_it, k)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "print('Intersection percentage')\n",
    "len(set(W).intersection(set(G)))/k"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# what is the reward \n",
    "wW, _ = estimate(W,split_it)\n",
    "wG, _ = estimate(G,split_it)\n",
    "print('Percentage of paths completely in W')\n",
    "print(wW[0]/len(split_it)*100)\n",
    "print('Percentage of paths completely in greedy')\n",
    "print(wG[0]/len(split_it)*100)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Not in greedy (not in intersection)\n",
    "list(set(W) - set(G))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# intersection\n",
    "list(set(W).intersection(set(G)))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# sentences fully in G\n",
    "for item in split_it:\n",
    "    if new_states(G,item) == 0:\n",
    "        print(item)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "%load_ext line_profiler"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "#%lprun -f safe_zone_one_run_faster safe_zone(split_it, H, 160, 10) \n",
    "%lprun -f safe_zone_one_run_faster safe_zone_one_run_faster(split_it, 10)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## New algorithm variation between different runs "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "split_it.value_counts()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "wG_result/len(split_it)*100"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import time\n",
    "start = time.time()\n",
    "\n",
    "time.sleep(10)  # or do something more productive\n",
    "\n",
    "done = time.time()\n",
    "elapsed = done - start\n",
    "print(elapsed)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Improving running time (rep=10)\n",
    "# Before improvement\n",
    "# One run of function \"safe_zone\"\n",
    "# k=20 time: 25.265331983566284 sec\n",
    "# k=40 time: 61.24029278755188\n",
    "# k=80 time: 124.65231394767761\n",
    "# k=160 time: 442.3787660598755\n",
    "\n",
    "# Pandas implementation (in parenthesis: second attempt)\n",
    "# # k=20 time: 29.19920802116394 sec (24.763505935668945)\n",
    "# k=40 time: 63.39365196228027 (62.1926052570343)\n",
    "# k=80 time: 200.5077781677246 (200.3696939945221)\n",
    "# k=160 time: 789.925961971283 (1093.477390050888)\n",
    "\n",
    "# Pandas implementation 2 - estimate_and_example_combined\n",
    "# k=20 time: 13.281445741653442\n",
    "# k=40 time: 36.58569073677063\n",
    "# k=80 time: 102.52371382713318 \n",
    "# k=160 time: 434.51500725746155\n",
    "\n",
    "# Numpy implementation \n",
    "# k=20 time: 127.39857602119446\n",
    "# k=40 time: 245.5109419822693\n",
    "# k=80 time: 499.67855072021484\n",
    "# k=160 time: \n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "split_it.shape"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "split_it[1]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "type(split_it)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# These are the usual ipython objects, including this one you are creating\n",
    "ipython_vars = ['In', 'Out', 'exit', 'quit', 'get_ipython', 'ipython_vars', 'np', 'nx', 'plt', 'sns', 'pd', 'shuffle']\n",
    "\n",
    "# Get a sorted list of the objects and their sizes\n",
    "print(sorted([(x, sys.getsizeof(globals().get(x))) for x in dir() if not x.startswith('_') and x not in sys.modules and x not in ipython_vars], key=lambda x: x[1], reverse=True))\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "np.sum(ALL_SEN)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "ALL_SEN.shape"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "787862/(111396*27382)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "from platform import python_version\n",
    "\n",
    "print(python_version())"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "np.array(k_values)/TOTAL_NUMBER_WORDS"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "plt.plot(results[:,1]/(np.array(k_values)/TOTAL_NUMBER_WORDS))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "plt.plot(results[:,2]/(np.array(k_values)/TOTAL_NUMBER_WORDS))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Plot of theory results"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "delta = 0.3 \n",
    "k = 50\n",
    "H = 45"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "plt.scatter([delta],[k],label='OPT', color=\"#003f5c\")\n",
    "plt.scatter([delta*H],[k],label='Greedy Algorithm', color=\"#7a5195\")\n",
    "alphas = np.arange(2, int(k/delta)/3.5, 2)\n",
    "#plt.plot((1+alphas)*delta, k*H/(delta*alphas), label='High Probability State')\n",
    "plt.plot((1+alphas)*delta, k + k*H/alphas*np.log(k/0.05), label='Simulation Algorithm', color=\"#ef5675\")\n",
    "plt.scatter([2*delta],[11*k],label='Safe Zone Algorithm', color = \"#ffa600\")\n",
    "\n",
    "plt.text(delta-0.3, -1000, '$\\delta$', fontsize=12)\n",
    "plt.text(-0.75, k, '$k$', fontsize=12)\n",
    "plt.text(-1, 11*k, '$11k$', fontsize=12)\n",
    "plt.text(2*delta, -1000, '$2\\delta$', fontsize=12)\n",
    "plt.text(H*delta-0.3, -1000, '$\\delta H$', fontsize=12)\n",
    "\n",
    "\n",
    "plt.xlabel('$\\delta$-values', fontsize=18)\n",
    "plt.ylabel('$k$-values', fontsize=18)\n",
    "plt.tick_params(left = False, top = False, \n",
    "                right = False , labelleft = False , labelright = False, \n",
    "                labelbottom = False, bottom = False)\n",
    "plt.legend(fontsize=14)\n",
    "print((1+alphas)*delta)\n",
    "plt.savefig(\"safe_zone_intro_summary_result.png\",dpi=600)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "!pip install pygame\n",
    "import pygame\n",
    "\n",
    "color1 = pygame.Color(\"#003f5c\")\n",
    "color2 = pygame.Color(\"#58508d\")\n",
    "color3 = pygame.Color(\"#bc5090\")\n",
    "color4 = pygame.Color(\"#ff6361\")\n",
    "color5 = pygame.Color(\"#ffa600\")\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "#screen.fill(blue)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

